A Complete Hierarchy of Linear Systems for Certifying Quantum Entanglement of Subspaces

We introduce a hierarchy of linear systems for showing that a given subspace of pure quantum states is entangled (i.e., contains no product states). This hierarchy outperforms known methods already at the first level, and it is complete in the sense that every entangled subspace is shown to be so at some finite level of the hierarchy. It generalizes straightforwardly to the case of higher Schmidt rank, as well as the multipartite cases of completely and genuinely entangled subspaces. These hierarchies work extremely well in practice even in very large quantum systems, as they can be implemented via elementary linear algebra techniques rather than the semidefinite programming techniques that are required by previously-known hierarchies.

==> EntangledSubspaceHierarchy.m <==
%%  ENTANGLEDSUBSPACEHIERARCHY    Computes the map Phi_r^k at the k-th level of the r-entanglement-detecting hierarchy
%   This function has three required arguments:
%     R: A positive integer. The "r" in "r-entanglement".
%     K: The level of the entangled-subspace-certifying hierarchy to use.
%     DIM: A 2-entry vector containing the local dimensions m and n of the
%          subspace.
%
%   PHI = EntangledSubspaceHierarchy(R,K,DIM) compute the map Phi_R^K
%   discussed in [CITATION], which can be used to certify that a subspace
%   C^DIM(1) \otimes C^DIM(2) is R-entangled.

%   requires: QETLAB (qetlab.com)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: May 10, 2022

function Phi = EntangledSubspaceHierarchy(r,k,dim)
    if(length(dim) == 1)
        m = dim;
        n = dim;
    else
        m = dim(1);
        n = dim(2);
    end

    % If just doing the first level of the hierarchy, we can skip a lot of
    % processing here. The other branch of this if-else would still give
    % correct answers, but it would take slightly longer to compute.
    mainv = EntangledSubspaceLevel1(m,n,r); % main vectors just come from level 1 of the hierarchy
    if(k == r+1)
        Phi = mainv;

    % If doing a higher level of the hierarchy, we need to do some more
    % work.
    else
        ell = m*n;
    
        % compute various index sets and things we will loop over
        p = asymind(r+1,1:k); % need to loop over all permutations later
        si = symind(k,1:ell); % generate all symmetric index sets
    
        % count some frequently-used quantities
        kfac = size(p,1);
        nsi = size(si,1); % how many symmetric index sets are there?
        naim = nchoosek(m,r+1);
        nain = nchoosek(n,r+1);
        auxdim = nchoosek(ell+k-r-2,k-r-1);
    
        % pre-allocate Phi since MATLAB is slow to update memory allocation otherwise
        Phi = sparse(naim*nain*auxdim,nsi);
    
        % First, build "main" and "auxiliary" vectors that are used in the
        % hierarchy. It's good to pre-compute these since they can be re-used a
        % for many permutations (they only depend on sigma(1),...,sigma(d)).
        auxv = speye(auxdim,auxdim); % aux vectors in symmetric coordinates are just standard basis vectors
    
        for j = 1:nsi % loop over the symmetric (i.e., input; column) index sets
            cur_si = si(j,:);
            for s = 1:kfac
                curp = [sort(p(s,:)),setdiff(1:k,p(s,:))];
                perm_si = cur_si(curp);
                maincolind = symindfind(sort(perm_si(1:(r+1))),ell);
                auxcolind = symindfind(sort(perm_si((r+2):k)),ell);
    
                Phi(:,j) = Phi(:,j) + kron(mainv(:,maincolind),auxv(:,auxcolind));
            end
        end
    end
end

==> EntangledSubspaceKernel.m <==
%%  ENTANGLEDSUBSPACEKERNEL    Computes the kernel of a certain operator, letting us check whether or not a subspace is entangled
%   This function has four required arguments:
%     V: A matrix whose columns are a basis of a subspace of C^m \otimes C^n
%     R: A positive integer. The "r" in "r-entanglement".
%     K: The level of the entangled-subspace-certifying hierarchy to use.
%     DIM: A 2-entry vector containing the local dimensions m and n of the
%          subspace.
%
%   ESK = EntangledSubspaceKernel(V,R,K,DIM) computes the subspace
%   discussed in [CITATION], which can be used to determine whether or not
%   the subspace spanned by the columns of V is R-entangled (call this
%   space S). In particular, if size(ESK,2) = 0 then S is R-entangled. If
%   size(ESK,2) = 1 and that one column corresponds to a rank > 1 matrix
%   then S is entangled. Interpreting the results of this function when
%   size(ESK,2) > 1 is trickier, and probably best to avoid, since the
%   required multinomial coefficients are not properly implemented here.
%
%   This function uses "clever" symmetric and antisymmetric indexing, not
%   the naive non-symmetric Kronecker product indexing. As a result, the
%   number of rows in the output of this function is
%   nchoosek(size(V,2)+R+K-1,R+K), and if R+K = 2 then the entries in each
%   column of the output can be reshaped into the upper-triangular portion
%   of a symmetric size(V,2)-by-size(V,2) matrix.

%   requires: QETLAB (qetlab.com)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: July 3, 2022

function esk = EntangledSubspaceKernel(v,r,k,dim)
    esk = spnull(EntangledSubspaceHierarchy(r,k,dim) * SymmetricKronBasis(v,k));
end

==> NaiveEntangledSubspaceDetector.m <==
%%  NAIVEENTANGLEDSUBSPACEDETECTOR    Computes the linear operator Phi that detects entanglement in a subspace
%   This function has one required argument:
%     DIM: A scalar or a 2-entry vector containing the local dimensions.
%          If DIM is a scalar, the local dimensions are assumed to be equal
%          to each other.
%
%   PHI = NaiveEntangledSubspaceDetector(DIM) is the linear map Phi_1 that
%   certifies that a subspace is entangled.
%
%   The "Naive" in the name of this function refers to the fact that this
%   operator is indexed as a matrix in the usual Kronecker product (not
%   symmetric and/or antisymmetric tensor product) sense. This leads to
%   this matrix being much larger than necessary, but easier to do
%   low-dimensional computations with.
%
%   In particular, if the subspace whose entanglement is being tested lives
%   inside C^m \otimes C^n, then this matrix has rows indexed by the
%   standard basis of C^m \otimes C^m \otimes C^n \otimes C^n, and columns
%   indexed in C^m \otimes C^n \otimes C^m \otimes C^n in the usual way.

%   requires: QETLAB (qetlab.com)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: April 14, 2022

function Phi = NaiveEntangledSubspaceDetector(dim)

if(length(dim) == 1)
    m = dim;
    n = dim;
else
    m = dim(1);
    n = dim(2);
end

% TODO: Can replace by something general like kron(Swap(kron(AntisymmetricProjection(m,r+1,1,0),AntisymmetricProjection(n,r+1,1,0)),[2,3],[m*ones(1,r+1),n*ones(1,r+1)],1)',speye((m*n)^(k-r-1)))*SymmetricProjection(m*n,k,1,0);

Phi = PermutationOperator([m,n,m,n],[1,3,2,4],0,1) ...
    + PermutationOperator([m,n,m,n],[3,1,4,2],0,1) ...
    - PermutationOperator([m,n,m,n],[3,1,2,4],0,1) ...
    - PermutationOperator([m,n,m,n],[1,3,4,2],0,1);

==> NaiveRank2SubspaceDetector.m <==
%%  NAIVERANK2SUBSPACEDETECTOR    Computes the linear operator Phi that detects 2-entanglement in a subspace
%   This function has one required argument:
%     DIM: A scalar or a 2-entry vector containing the local dimensions.
%          If DIM is a scalar, the local dimensions are assumed to be equal
%          to each other.
%
%   PHI = NaiveRank2SubspaceDetector(DIM) is the linear map Phi_2 that
%   certifies that a subspace is 2-entangled.
%
%   The "Naive" in the name of this function refers to the fact that this
%   operator is indexed as a matrix in the usual Kronecker product (not
%   symmetric and/or antisymmetric tensor product) sense. This leads to
%   this matrix being much larger than necessary, but easier to do
%   low-dimensional computations with.
%
%   In particular, if the subspace whose 2-entanglement is being tested
%   lives inside C^m \otimes C^n, then this matrix has rows indexed by the
%   standard basis of
%   C^m \otimes C^m \otimes C^m \otimes C^n \otimes C^n \otimes C^n,
%   and columns indexed by the standard basis of
%   C^m \otimes C^n \otimes C^m \otimes C^n \otimes C^m \otimes C^n
%   in the usual way.

%   requires: QETLAB (qetlab.com)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: April 14, 2022

function Phi = NaiveRank2SubspaceDetector(dim)

if(length(dim) == 1)
    m = dim;
    n = dim;
else
    m = dim(1);
    n = dim(2);
end

prm = perms(1:3);
A = [1,3,5];
B = [2,4,6];

Phi = sparse((m*n)^3,(m*n)^3);

for j = 1:6
    for k = 1:6
        Phi = Phi + perm_sign(prm(j,:)) * perm_sign(prm(k,:)) * PermutationOperator([m,n,m,n,m,n],[A(prm(j,:)),B(prm(k,:))],0,1);
    end
end

==> SymmetricKronBasis.m <==
%%  SYMMETRICKRONBASIS    Computes all possible symmetric tensor products of a given set of vectors

%   requires: QETLAB (qetlab.com)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: July 3, 2022

function wsym = SymmetricKronBasis(v,kpr)
    n = size(v,1);
    m = size(v,2);
    si = symind(kpr,1:m);
    nsi = size(si,1);

    wsym = sparse(nchoosek(n+kpr-1,kpr),nsi);
    PS = SymmetricProjection(n,kpr,1,0)';
    for j = 1:nsi
        tw = v(:,si(j,1));
        for ell = 2:kpr
            tw = kron(tw,v(:,si(j,ell)));
        end

        wsym(:,j) = PS * tw;
    end
end
